Cardinalities of Kiselman monoids and their parity asymptotics

The cardinalities of Kiselman's semigroups $K_n$ are known to grow double exponentially in $n$: the sequence $2^{-n/2}\log_2|K_n|$ converges along the even and odd $n$ subsequences to positive limits $c_{\mathrm{even}}$ and $c_{\mathrm{odd}}$ that appear to coincide. In this paper we prove that they are indeed distinct. Since Kiselman's semigroups are $\mathcal{L}$-trivial, the suffix relation defines a partial order on $K_n$. We introduce the \emph{Kiselman transform} $\mathsf{Kis}(P)$ of a poset $P$, a construction recovering the poset associated with $K_{n+1}$ from that associated with $K_n$. Counting strictly increasing chains in $P$ and $\mathsf{Kis}(P)$ yields a linear recurrence governed by a symmetric infinite matrix with explicit binomial entries. This can be used towards efficiently computing $|K_n|$, allowing the values listed in OEIS sequence A125625 to be extended beyond $n=14$. A generating functions analysis gives formulas for the above asymptotic limits, together with rigorous numerical bounds establishing that \[ c_{\mathrm{even}} - c_{\mathrm{odd}} = 1.9945066605\ldots\times10^{-6} \]

==> anc/README.md <==
This directory contains the ancillary files for this arXiv submission.

- `kiselman_cardinalities.py` is a python implementation of Algorithm 1

- `kiselman_cardinalities_0-30.txt` contains the cardinalities of the Kiselman
  monoids $K_n$ for $n$ from 0 to 30

- `kiselman_cardinalities.c` contains a faster C implementation of the same
  algorithm using FLINT and OpenMP (at the cost of more memory).
  Compile it with 
  ```sh
  gcc -O2 -fopenmp -o kiselman_cardinalities kiselman_cardinalities.c -lflint -lgmp
  ```
  Run it as `./kiselman_cardinalities [N]` (default N = 30)

- `kiselman_constants.py` is a numerical check, using exact rational interval
  arithmetic, that two constants $c_{\mathrm{even}}$ and $c_{\mathrm{odd}}$ lie
  in the decimal ranges written in the paper



==> anc/kiselman_cardinalities.c <==
/* Fast C version of script.py using FLINT polynomial arithmetic + OpenMP.
 * Build: gcc -O2 -fopenmp -o script_fast script_fast.c -lflint -lgmp
 * Usage: ./script_fast [N]   (default N=30; values on stdout, timings on stderr)
 *
 * step(v)   = sum_j v_j Q_j(s), with Q_0=1, Q_1=2s+s^2,
 *             Q_j=(3s+s^2)Q_{j-1}+sQ_{j-2}  (j >= 2).
 *             The linear map lambda^j -> Q_j kills the ideal generated by
 *             P = lambda^2 - t lambda - s (t = 3s+s^2), so
 *             step(v) = a Q_1 + b Q_0  where  v(lambda) = a lambda + b mod P.
 *             The remainder is computed by divide and conquer,
 *             v = lo + lambda^h hi, with lambda^(2^k) mod P precomputed;
 *             each product of two remainders costs 3 polynomial products.
 * smooth(v) = v(s+s^2), via fmpz_poly_compose.
 */
#include <stdio.h>
#include <stdlib.h>
#include <omp.h>
#include <flint/flint.h>
#include <flint/fmpz.h>
#include <flint/fmpz_poly.h>

/* Recursion levels below this block length run serially. */
#define PAR_CUTOFF 512

typedef struct {
    fmpz_poly_t a, b;   /* a lambda + b */
} rem;

static rem *pw;   /* pw[k] = lambda^(2^k) mod P */
static slong npw;
static fmpz_poly_t t_poly, q1;   /* t = 3s+s^2, Q_1 = 2s+s^2 */

static slong bitlen(ulong x) { return x ? 64 - __builtin_clzl(x) : 0; }

static void rem_init(rem *r)
{
    fmpz_poly_init(r->a);
    fmpz_poly_init(r->b);
}

static void rem_clear(rem *r)
{
    fmpz_poly_clear(r->a);
    fmpz_poly_clear(r->b);
}

/* Given X = a c, Y = b d, Z = ad + bc, store (X t + Z) lambda + (X s + Y). */
static void rem_reduce(rem *r, const fmpz_poly_t X, const fmpz_poly_t Y,
                       const fmpz_poly_t Z)
{
    fmpz_poly_mul(r->a, X, t_poly);
    fmpz_poly_add(r->a, r->a, Z);
    fmpz_poly_shift_left(r->b, X, 1);
    fmpz_poly_add(r->b, r->b, Y);
}

static void ensure_powers(slong k)
{
    if (k < npw) return;
    pw = flint_realloc(pw, (k + 1) * sizeof(rem));
    for (slong i = npw; i <= k; i++) {
        rem_init(&pw[i]);
        if (i == 0) {
            fmpz_poly_set_coeff_ui(pw[0].a, 0, 1);   /* lambda */
            continue;
        }
        const rem *p = &pw[i - 1];
        fmpz_poly_t X, Y, Z;
        fmpz_poly_init(X);
        fmpz_poly_init(Y);
        fmpz_poly_init(Z);
        #pragma omp parallel sections
        {
            #pragma omp section
            fmpz_poly_sqr(X, p->a);
            #pragma omp section
            fmpz_poly_sqr(Y, p->b);
            #pragma omp section
            {
                fmpz_poly_mul(Z, p->a, p->b);
                fmpz_poly_scalar_mul_ui(Z, Z, 2);
            }
        }
        rem_reduce(&pw[i], X, Y, Z);
        fmpz_poly_clear(X);
        fmpz_poly_clear(Y);
        fmpz_poly_clear(Z);
    }
    npw = k + 1;
}

/* r = sum_{i<len} v_{lo+i} lambda^i mod P. */
static void rec(rem *r, const fmpz_poly_t v, slong lo, slong len)
{
    if (len == 1) {
        fmpz_poly_zero(r->a);
        fmpz_poly_zero(r->b);
        const fmpz *c = fmpz_poly_get_coeff_ptr(v, lo);
        if (c != NULL) fmpz_poly_set_coeff_fmpz(r->b, 0, c);
        return;
    }
    slong k = bitlen(len - 1) - 1;   /* 2^k < len <= 2^(k+1) */
    slong h = WORD(1) << k;
    int par = len > PAR_CUTOFF;
    rem hi;
    rem_init(&hi);

    #pragma omp task shared(hi) if(par)
    rec(&hi, v, lo + h, len - h);
    rec(r, v, lo, h);
    #pragma omp taskwait

    /* r += pw[k] * hi, Karatsuba style. */
    const rem *p = &pw[k];
    fmpz_poly_t X, Y, Z, u;
    fmpz_poly_init(X);
    fmpz_poly_init(Y);
    fmpz_poly_init(Z);
    fmpz_poly_init(u);
    #pragma omp task shared(X, p, hi) if(par)
    fmpz_poly_mul(X, p->a, hi.a);
    #pragma omp task shared(Y, p, hi) if(par)
    fmpz_poly_mul(Y, p->b, hi.b);
    {
        fmpz_poly_t w;
        fmpz_poly_init(w);
        fmpz_poly_add(u, p->a, p->b);
        fmpz_poly_add(w, hi.a, hi.b);
        fmpz_poly_mul(Z, u, w);
        fmpz_poly_clear(w);
    }
    #pragma omp taskwait
    fmpz_poly_sub(Z, Z, X);
    fmpz_poly_sub(Z, Z, Y);
    rem prod;
    rem_init(&prod);
    rem_reduce(&prod, X, Y, Z);
    fmpz_poly_add(r->a, r->a, prod.a);
    fmpz_poly_add(r->b, r->b, prod.b);
    rem_clear(&prod);
    fmpz_poly_clear(X);
    fmpz_poly_clear(Y);
    fmpz_poly_clear(Z);
    fmpz_poly_clear(u);
    rem_clear(&hi);
}

/* Must be called from inside an OpenMP parallel region. */
static void step(fmpz_poly_t out, const fmpz_poly_t v)
{
    slong n = fmpz_poly_length(v);
    if (n == 0) {
        fmpz_poly_zero(out);
        return;
    }
    rem r;
    rem_init(&r);
    rec(&r, v, 0, n);
    fmpz_poly_mul(out, r.a, q1);
    fmpz_poly_add(out, out, r.b);
    rem_clear(&r);
}

static void sum_squares(fmpz_t res, const fmpz_poly_t v)
{
    fmpz_zero(res);
    for (slong i = 0; i < fmpz_poly_length(v); i++)
        fmpz_addmul(res, v->coeffs + i, v->coeffs + i);
}

static double t_start;

/* Value goes to stdout; elapsed wall time since start goes to stderr. */
static void print_entry(int n, const fmpz_t value)
{
    printf("%d ", n);
    fmpz_print(value);
    printf("\n");
    fflush(stdout);
    fprintf(stderr, "n=%d computed at %.2f s\n", n, omp_get_wtime() - t_start);
}

static void cardinalities(int N)
{
    fmpz_t s;
    fmpz_poly_t v, g, sm, nv;
    fmpz_init(s);
    fmpz_poly_init(v);
    fmpz_poly_init(g);
    fmpz_poly_init(sm);
    fmpz_poly_init(nv);
    fmpz_poly_set_coeff_ui(v, 1, 1);
    fmpz_poly_set_coeff_ui(g, 1, 1);   /* g = s + s^2 */
    fmpz_poly_set_coeff_ui(g, 2, 1);
    for (int m = 0; m <= N / 2; m++) {
        int do_smooth = 2 * m + 1 <= N, do_step = 2 * m + 2 <= N;
        sum_squares(s, v);
        print_entry(2 * m, s);
        if (do_step) ensure_powers(bitlen(fmpz_poly_length(v)));
        /* smooth(v) and step(v) are independent: run them concurrently.
         * The odd value is printed as soon as smooth(v) is done. */
        #pragma omp parallel
        #pragma omp single
        {
            if (do_smooth) {
                #pragma omp task shared(sm, v, g, s)
                {
                    fmpz_poly_compose(sm, v, g);
                    sum_squares(s, sm);
                    print_entry(2 * m + 1, s);
                }
            }
            if (do_step) step(nv, v);
            #pragma omp taskwait
        }
        if (do_step) fmpz_poly_swap(v, nv);
    }
    fmpz_poly_clear(v);
    fmpz_poly_clear(g);
    fmpz_poly_clear(sm);
    fmpz_poly_clear(nv);
    fmpz_clear(s);
}

int main(int argc, char **argv)
{
    int N = 30;
    if (argc > 1) {
        char *end;
        long n = strtol(argv[1], &end, 10);
        if (*end != '\0' || n < 0 || n > 200) {
            fprintf(stderr, "usage: %s [N]   (0 <= N <= 200, default 30)\n", argv[0]);
            return 1;
        }
        N = (int)n;
    }
    t_start = omp_get_wtime();
    fmpz_poly_init(t_poly);
    fmpz_poly_init(q1);
    fmpz_poly_set_coeff_ui(t_poly, 1, 3);
    fmpz_poly_set_coeff_ui(t_poly, 2, 1);
    fmpz_poly_set_coeff_ui(q1, 1, 2);
    fmpz_poly_set_coeff_ui(q1, 2, 1);
    cardinalities(N);
    flint_cleanup_master();
    return 0;
}


==> anc/kiselman_cardinalities.py <==
import sys
from itertools import islice
# Python 3.11+ limits decimal conversion unless explicitly disabled.
if hasattr(sys, "set_int_max_str_digits"):
    sys.set_int_max_str_digits(0)

def step(v):
    """ 
    Return the s-coefficients of sum_j v[j]*Q_j(s) where 
    Q_0=1, Q_1=2s+s^2; Q_j=(3s+s^2)Q_{j-1}+sQ_{j-2}
    """
    b1=[]; b2=[]
    for c in reversed(v[1:]):
        b=[0]*(len(b1)+2) if b1 else [0]
        b[0]=c
        for i,x in enumerate(b1):
            b[i+1]+=3*x; b[i+2]+=x
        for i,x in enumerate(b2): b[i+1]+=x
        b2,b1=b1,b
    out=[0]*(len(b1)+2)
    for i,x in enumerate(b1): out[i+1]+=2*x;out[i+2]+=x
    for i,x in enumerate(b2): out[i+1]+=x
    out[0]=v[0]
    return out

def smooth(v):
    """Return the s-coefficients of sum_j v[j]*(s+s^2)**j (Horner)"""
    b=[]
    for c in reversed(v):
        r=[0]*(len(b)+2) if b else [0]
        r[0]=c
        for i,x in enumerate(b): r[i+1]+=x;r[i+2]+=x
        b=r
    while b and b[-1]==0:b.pop()
    return b

def cardinalities():
    """Yield the n-th cardinality for n = 0, 1, 2, ..."""
    v=[0,1]
    while True:
        yield sum(x*x for x in v)           # even
        yield sum(x*x for x in smooth(v))   # odd
        v=step(v)

if __name__ == "__main__":
    for n, value in enumerate(islice(cardinalities(), 31)):
        print(n, value, flush=True)


==> anc/kiselman_cardinalities_0-30.txt <==
0 1
1 2
2 5
3 18
4 115
5 1710
6 83973
7 22263378
8 64146328635
9 5387481983035854
10 53332505278384935836485
11 448356696524549059043145139274042
12 52321110785739610206886887435107004491768788251
13 4402157583106925818769478699470667613674438846830415891359277374958
14 71336346872409035510345323533390649100576348044074421590685110464047512124710404684631077386973
15 600876612531549616458120054451315561748283610010498449190932160815379972955174243500380337709596988053004258444624845955375160413144098
16 187700158111700878389331852198690687417295891079886063156004221067104583919493354234788064030465854508082828800958871621515267326581573580556215307902992534322376923131779274408109062329732499
17 15841595716037577788175424218587016259976209665683297993773161091721235672604095444144317888831262475994697478492137472258583123352845083502507708855115816744153288335477730768406640319292144300181466867165852695087787541049244209831628504180591627658438650438303417993886
18 1838534642213690659437743804353477741372427036181595809316858025279620042673955335381274336301010112272315266675224807176346212470379973503421770663273930799306869989724294485701588900263918145118085346689601053096851645898900967608487348127488758137231515809941833816548777931245211730393748868499694777649160419719447368286475642493450520037908548567837118545625838053034886282443901
19 15576520758459296639254293476666753824841754498079985679049957504239882291974848570293868824540349742882366247427839976108288672743559032213993163207730102811281622887829219822072320392723689232229823943436752258067110696442534173814292575402767640990027995459690502686616392677651914887764452186065013201635175507957336040681113636358862708081781470145118139451055872919393718772401226923439564836344596470450975788710763865744474932580226429242633903194963379441197886490290129719807327138442275755493197663153618186703771169461290416981029754
20 249513061058785015987797806266027043460651569193503244208886018018952448447568453647541283113118104987578227056229384854527098250414826899959845904136319470828697532681911459863900333484809973083774505887297509600527938147610908034338487392745346125102583213669204755658086534341094686075854192039580720865314199115762222952798004786830809587337538245188806345594837893469161564518859575844471059279656966872730956820515492666141076586745202760709601000016539848386968731520735231676387190765863442563597092037626836167975063006651239729123061794173192851253085307251731210233464244392731088514669420803356164021360603733727220178849387832877099417817234758942328771976448903772022031941877410617447360553493561283787799869923087318634598080471528125122595490081378859859
21 21300661191608063771921742965517468187804671850658551320455657001570371751765039900011726415902768548380114675595326608495657424178859442255771279649925288265314267552569648219204116698601306591637384436348414143098939044297770219007598518722279280385275157904492082590156741180226025123191086341192930329417170365773014971419427668108857591492428327458200176694760406615039976236679248237309629704468454722472244183129009377481376886759378778392946987727057007135868249873649939677473381392924066712192292795698168756035298482237180841603594054998535368859646806815682846367511874921587560098148676500545267302864163992055641267397403574931656139281941659634525041322792311936019317091218189170529915807751675965795543761922964253729032757365236601788086204118592169806686987849834550664484339091640693146107950342622370862238441167088317206051510440081347574555335976655066444812025123597082220429492736836566834644108711877713731549228497053511123474661291232855169902100436667655794037996879731086615302822955235406380761245931005348929943485990864893552284773702201133392786405172954382
22 6499758493509177129093623156613169430582114853782253015069011830139964215162290312251660888064482844499043218771124831577907367560285972915991417240191513524200427340983391887895608448615589959930742300061841085705682864979467245068992683439680036268197912785544527836453009732113377894839890217942574195879708977217425794519171561577238466490474149147040988271953149973212349869844914292785051575099938841340846253490511164340520674380571890622489883606060725061185907071727689564473859593045422206198239046012887397201423319328768823816375738794221095866671011720979309635843268670303547789386642700552507328595873994494864104002509053547631540334141897013912633274231710065531506418468101944266889663194509849912743797725115227539044163441131660750755387758370121712853715021851996133692236521727367422650408536597982010859622693056731511037663363275508648707988396782945847552813586290188944961685138002508779604900725645992083750603126317994063386221505895475224022054326063897242730582773592821196696593695783088812645904126503793804894469471194948870206243427478745396021861466449713320819307808245370514558579589942112543985541912353752096196266312803850006120640603248650569623261502497839176163166331664876019583247220225744446221796122582086857329461093228180329772157071325257131702421417538974786903829043474343651521986478796953710296172968273079599158565240325283664209074215181409817362364429046016004360386922329928355562095616971119565504875997096027254947801538728241635373524219154138740788353244446230265675557416067311125
23 56335946733527782634328926496485262961597370511006147670905288051740170247487975039209755978606064493752757575921268358848374878979893641747828204730410812670426867267255226286968446963198731303732664796934233221874787635333158040669062560171966179549813078748972090048962892378530589061155648458561151251310227038228932939621217066988656447462390714408941673670784392174481241398930657179016686238378814432402364556099965555102340026215670903950498928035736517438079271707093347079834678683227728723226229705116291083396271623782824966578728780092880192204775845427981132588199342207449836905774274046972165222587081131111894797524159755722901705145233643854242282069497662096491158681071050055415676098205419980221248290543113132533073745657870406424548224478917310650801933687275220313946668862304050434287375203867445831683809475345143251810339425971335358312426736473230263916732324055356360392254016228484610429727209958918779748689199343864560813281255568623641690315814860087346082113929782176428367850556834202071615076696363014727525275438819722706810100044332817206559131176469100771082183248815908674735206477622690019084596241857732877618117278026683994779916229053270477923464939731251771183370684575402652044621538949077792534257239621503848622734124018294821732351522294806517571108034959940563422919734921581978438767316157443039322507299763504123128060902515341685635258313354918787458056343103096541615341070938862747330834610250688573218256506131104313760102202893320713751037778942681308746171454923923635359860833199568265221306884993284408662699054719602242745415549689505338599488056819347069751239084362082513648081115120386970476024355734177117023601819110132058490036464366249882507396207889920155582840414910148170420332577418150685328338016263380727221958503814950824129227500075114638833386936359563524975558417944331558526009624848195159722002314212671287361178734677248440773522037548359866361672241581025136620126121612821284687894693367309795757775502289193443847305119506319037660353137277706819692151601726970684953416892051169443351404027394097758199448472749761410430733059489773192798042618238955438506068337191282265502886527762612704313136594
24 6237967094850397229710805310254185700451723425912892167418219572770621609166838180486632855068348622844598435909875962190881712738294639758024912460058412836780406139398726758735636909878049083994139523225682095042607872659237765889486911681670476265687725266193138493052424571530149627354507832257023188509161984217224578269391281200816369994810330557594282018098775423293117394754073553753647613262080814460289952605687687026935176412896926742400572920141692850838409456518561758333820858963017336352595849999169321477718713581202852778664470451335073541095409378194836871101030009996733263722783108333635553071350564935985500251709126551335503832427818420309795424257611265542307454536046623147959358382364863400703296368744959320099287318718464053051495405011363938578510371715409021093861399145574727483489720927683282391749372131205503366821255802963614610812436708847788692836222539075616230259174802754570011580671858535589396563732663666169204785210008138456097710453081034845080696973122423266922649701677856479203660099217475945756351680034563972600196770664969939720409081324332493544682461158611192408790741594643057948712701622314083092290290063045851632035849621223135008372357216824826153649277546069956044463226478657773965207772191286832967118444608516805842150410723292054788616090264373102533261032180814362514836857058947973595687106075510086072749459714795173448460400709844597653212300909015067144310646446464018683992036979144601453946524784852743951293155320276887123442469686824074082716700586007960361402540360737672977057012415196398849865739712743357288979118776931930341700833749982996093857225732663643619081053476536249800574539983158032801233838337529734158737351437845604155367944530822532260335044953142065673417941833439973009234792201160334753240396315647070037853236162050935793830383043371914564034402579860128841641752882932453495975034392823665522876782241253132895308869688180200158167784620001124316947548789883233637153312188838201680837745385128264167124734825628562325538571993934374178358904351054608437733899755304555817486821584804186553224627207072961848108323121784384536853772112411893582938941937098089860404442004588895561361957415210265726096511606099224056608001374813341751510039851515082096549972951424527488956658617228056374583070385751455914670920612910079831791829090895621860600044175243336601880490706788099813030276653049741186779604898009014291105736742062594427933076243911957228814946331375468315390075448653947576997304444929045969143042833484058772663368988656365725280254571593717103911242326897587544093209376569451069536192803720487920125980382631055441984645919154273931050763769440177759056601691416649935468533002741066044325601209803927608995518665495852112124739464816458892398951334361309847992368642498521253870690187181902230208309458656594415189391680843135400525685841698185509067120714731317712273261778697412498774661128620151566931906886060708158817513567552058624240859297702912675210690420036921037171031029114703467513152420317129444514651872601923392948635159913999564202211764552777283652254989899
25 557316301223033255184547540387772593562025063396925654258021358271260615670085503166464084108787574683939139067121317670677448014895891142421431886172703649150815770994055641575731640695535309113660992525018825475622819244183332627525412214866146034383398082680604402778336947465059519373211029489301577513499308920437668964350288156193133663085717740004052834158827437840377097591184148236082324678249558883837776907728281533962524653018456515083996248095047024155049865571577406333475455195986129144870004612857613299615947294425877053580694351027897577210487916547614619958659523273963926631589848451531703925859322372856278244710215289964121078584290240428140245468889228658436419723581392306179484669044245806103743096740950378137571054530822345589921988602628806775903405290031396332012136312114397399055655831225723948631294306090264935296463851014207737290889708811092608736240573044519645553990958258143191962222844435320490110898360732090655277513859307757708333798341472424676134953609584480122868930619157797625170493812043971767056691170844133097646876552256251201234778059416431132045286824343735429384007354730222215260281312121364081701307561728314955564814201795612539085303704825788846612920955715624187398574252834582076207210169601612121839686618015051945309971528068213741534345717512262037757529229717099688573381614993282211881954901289533700187828972392202488376570956264302818409324756461766193656348908329688575447187463067752439868560669745941495013912286063451750174117371007334134463147813894972089650227462775818227769910737034683644810812781416759052719073839269003055157319087899164213237395477145118666441195317065128171844832332697721479482870183751778952818331162505545091246935476773852354569131356875740668337161880087641053600890143350620322013799371558441982106769367742644678103211342546729424310566353918847948981996667309016392459814376500867108548285488926855277290495775177828600109843967979452685988958920222273545325427910067193915038575301545343741094818406076492804486707303892059768423296331990192932093098561185550156585113635171996575600571523403355296191781866542179144314177355572102467737698419874698956277909976739751085023246102392958411217708843578731192099452456585132175324095550324597823474293263319088397613153739423067384481632381291071351869586109899261275150684085923880275780651462796799758019432775938451411607591489598143273214118117023152598053773837985168566663319162266630046943749529409825178260605565072618656944075273525235589753446073743747493429408196341320519403870860911614652934133362096239195134260840128633017753446958617061854368949702846248465297648262680871639134079827304763230132117421081841088574058942673202713585195704696670404605045483435924063259264692063063541587943723861142573310202247010759646525662510690394375132824375410785306795256439368335386397684069644090927357738716829364521826018453700545887694898007086805322122459359242706684782548366063184614098084186155745340499817184161903426898985726608352774750713487441593772595600728454886451474972025507750899594357880027633033563303820389505013825632823846676526891557960607906852560073180939593757799940833409424054315138888853135541222751287530203171515161946076209420227650185129211172607353081615670118032622719894835067470608313510726728754471840718400960064195612722122227427612464584136359370663462604778719479767082576653252653423463214900598656947592346183333920933840840194034862883396076289293806370408752614323565609192769526386646167969965367205294074125580023100163164110261212651859440405789391735287813465920139607734032376818809552689419830454911307671113246723042522475097754874250091434391655738731641346105193859315582235948568202434648038046481288802659828759345985417511151586197560124182260431632074072816515981821314102361824125449115993109821520000523324490503351146331555906657315294234456889977531488784135969905595086765329266874966773013912074912356598372825190339700474628186762510542608048758896686730796443887026375931507876605731110781438952012687344912392749288554941501657187435860217523084441636834827537786863279199102901008653864617506227797361591295038682967366508105657660356345759733575392917565742770460631926684545704854177089627729006794094034045782454981854090000712576501431396109889000656682795624342605451097775703528688756757732702462765293166266078220052090759613906974
26 8125709419654380170628647960212883926678454404067428569164227802576298074957960990281283283204864336200826317302288668806243694328999311121934414148653201392195020293233442470142568129886101095909437779682658423347676913027215128221776132884799563776175406379833630667333064288499606645312435544890381067236282322069585838030985462713227911385026475005638452119516374961970203244186356773998493913096834072306270915264144985225791247530610919734166054448402957515403650898597665667155158171787395018964307702532727300052664598133505668444886586391484513034063406728072277245409705604108075642889520508161115943260008341623927964478825428173455929026239183937445908721196408866824707837289872482303275592864776606002677997594635896016329915385662667776072585916134282091503412333655550242551241996465647500120206421271306012957656315945313609941936420670329537530508698678603870661564396820791517293519816783509594873504761644983066237429905768508248638995348271443964698533644545928075659220592023617226614685130453907192772646167962329428313160291783990521940176685563463306472969130362291453044137911641992050287604960204069268373815368208875555370574296499228300925286581694049408733003578993188715855966115706245172968829263891724041849944774222222172194014432263705973963685973212406867610348919670790136513789727731647211180304600035577602181152935278291181755755722754676621569865070815773180396078573341953834589492224293756974606905224938885099133436140719987490782001026464812295003200479958865869794809380483285120032572899882876683019410413193233703679913365010959920252052830854559603549635096191728673793459503008373680657175677971595835452561590198035006759562590147990987071564942027631162140039165677333071060980942331850495932146005517801299188506482549415975299597860039330832241735332587274390236824903373275101600609140667298335587864586880858794878355762984715970158065144637764452653877077790194978592393108660820498851620755487811114161041617457094678283580063389318902394523593899939767802419506173796198826401324894785001300575054454834144796297629332744022990544858842440429780250050619003190816499938812278883018599932161506530918205048217710890016288572666398448372590405875138008357927977597045200559786845676335911945877861663482457138799884940863613655182195468875887975977102670736038823567238300025117707740339579362145831311891902872134821589637408993247166209528566768737957261722659723979255334886238227869426920863152207548992781477768021188917687127963142106485886954749692971795045038885276130629451647103365846544553442648815014342422048316736644930824105496661063366975228900292654689031732864421980034331550355415353096875741000526169629775473658397821502552532398585485926509954158927455066384716035279234776417334723541274391417290623835518024061408792657767649990688834336777496337921603772583697156215040728990685747884834798514926674658157710729537353611612567100480357846539868785354190623062403746857238218267471739206425291379666658907709551080489945362493606327671536274123731350204108630921363677296257208854804575035466707639260235498666583935117166406375400316171982628169881139013503654507100152065124137307844460797025088525636543547939320350385850983549874021223450778161431193907014045299463126032897331345467489944121499171966660318615448037911509328235939564333822821450050095856333620076401900629461259451666389877828372910678156463647804134626598712473489432974056908698323104301749617297947620440332028920583520781618479976740937286742950156614060403633528449201832299143177183776308857636038846542584294896739258199225836589388696294398823716758480462218391770409060796819341587226526809555814126056157191499969106347871663283279029203202508202175178861091373498190608322485116212447802111476327150488236415877180326443471414425460862177391932293050508954467744923834133845674703410528734460717814999614299488033099526228497363332429221609352433867457425489815269098463336477357790497860022479550706449806598838177329021394122533063247894940051446269926314093636057840221776697056801974207157358695727360858543648229302698538808641797154680638458409290739661553377606336276070104768157643868668478115908649581490427608908132499922393313421585743163196282545924185198996844048682496088413734414221918506529877622716391606571358333790282380442197350882309792551873290097021413642946041827166227524732592857741992929613830942569492840340804606315997897111382703934392372194446904346565162576435879944429128209099765670962026075228929593708478667685828489867611511192432324906579517752887326983795535855808839074054942275393513182898888204424292879194165435203613911660324515717379390163719660132182178721310282958318845473898607748248128080739157734395367179902301066876739813004670393224602110861833551901925658718116500977584927306448782332675359556174943501198725121663938941402990516654073854061624455599506434620922433310505385679384487881227993105891090475942869268975541788524147621205585574950299065776096523949748531801016829672205804751634605739578515725876717565865923395999308415151215392257012781545562737521401815648622944715451748972622574572439227842467005186396344132812215191031836835628477004802387634668637383461881138393206267191054200008041056648735032408391864716863018671077321674742483693165855557996004445613034500247412405977625780707038511696250452582502423587508579512716043430803011551770680612071506351164076490233518350912618374639925804527932530727978319812069028714791523803075044018079307210881951829620208477246784797893529590706946394825651289120638119286051764367845882862170915216188195121053385541480106329079318394791426563482854897037035668102820334702636823948334627821608065767465140797403974278654282888197350054809931343969170910801505599914427884092483270234306639417115915575551771248386714185843093581052440415844954195744816542146102798152663203403124407933088323165629259785166984258566791464186285688796577614365489268022722510457999443545684666245251460120135992990415356238869098738867502659825888669483671844215379613967098364730103786762330815692387696914473664497248500789786713151061878339598991979527472580488831111678807787434354296784722271031394823385301
27 77135998176846406604305642231911117385247528819113748361328180794706793247002499919158998665907462654608560407974228614598586593623842531880433583947231860956710383534849103713417327774838579039617580481396223392955619534525789123114827814673888536594159237526049314552822218493285101395784543105804289894506991595196864739721953298581803759897215568650041228719746905373467953328558239192920895220814094046292418266799473983992498438667186565566225208442339087620600726108980754287474575948171561552266087767296217707766276268918711506951922775898180875418030239047872389264899393095622005049301768235758357487319588368295936311026206129106343302006820570996124696272516098906237393368332305123313453116763232528221896578428190154979908045603527747899532202120413466177035569030667467976242714915457123086304037677529044849973937507218899056860589481985032371439706994644181692122793287404111572918593299057854750404333909075470051287062598041213154146727981128664330926429192219328884683633759487831988048598238921660904051983532270750472668576583736391346054333370122171723677230145941395032074293184754082189791450552353261950835944389147307269470144057107639966111063854974656165553576895323079679219141155997713401502444188328177460810641856946526037419786894107139985132872944862310797285008950533392728226629979168539408690044129912958072609623458966419208817238824751485686848113913810067867902022662859807243364749263323973099756861456720307367736998643122326790412564868813722064772402799576694060653351320351960511793796728815653029460956590865301804906051742845414675807941553063385340787256453628765484144699050229100981946213006222461634080652644763253690429564041344407495907592737172097671623728771934928217125232730677119475148737857130678016249164020921387951033987163567219212044595178268309930627977963257417315632312917318522411358136890280560531704506190348468475971272971601630121981456638207517631043839911105064398621134759458338365718901966926462224466796089349439683271129016045737623659685873853082343567883761635809289824346552607210530542277306205624922999869818404416028759905321329427838468621233252884071602128296705278800381818777149222174674781542138634031590207803591989513471062604963973146410004843079433590927298725318797498258398824519341388714551766815434957747326294005227585598987169831042569114665887097020795325404654962002507223579710292055862400315058843316227438347541546190584627309427155363686448966843045058009713994235308598417881567401737687193478857268746765212494342964406792376190898379102199447855717017156198286806412130191208588407945150203526212983747444752632354929457243529761812829719379286381966835207669006427302062542076581374832874331580295312594076016843310097035479313392949627202295125362030179412267475757429290333232294995749283231094514753411871425902986141729597027310941054987082989351852236950660792786554202474057829722196886108272871009587587483662092771839034232386476673446811031410162521998993056045952458728338889895282375424685444501214242863057342911829126428134832805976861712674795560173813906736320546979604055924777722825025611606529719144976251383914465748833437266269676100072125081338487009780728436130856717597581667815483741029730016669596385371093086656956853451111962962442674188247278469789921625274383726293505086294973425827551733166820279396493645583578347621116347097154353917425193363978058783888929434630842648914209357564688761360933146712353530663472160714226423402047664036485443299393052463973987450177915401423734653095220636463483380852314369956198548799900513565938538864528529696684436582594155715599484388317573134032697841387479611005993581712174554068482229800012123604725336854912857898221037030722235942208287661482165065130969475993947575972641649194924891025000975714078618257480285727570859771407167691159105319550969124331003534511105454604447385788360164980885249269980556688508102919381032231366821272784551666551763777951931053787681939623566691842288313793729271161729983986597176384189399603426248972522268521475690054314134562902160060231879554451070611480109958252810668592202492256862799680073214754964327806096988167550095892365429124251695422353135280691301925395382516599700604969552342379096858989189412311075557649863236262904925177406144881282743515197527096121301134026767743299172128649102780415051639482271715029853720252760713585397867876855665258748324830286510940661787766951767281992641884841772754979277836781808617482859995911834138474554715690771040557602869279761108337268378284748033381020900298719723229928229636208020884841282744899405731754739960099407171222342219764022987468406406700842309112938840111746705955761531315652003376579583356063718640860407284463668059205194961334856464001308482888614142345498959466210110015835755401826566011488148773182645697201268341803325937494639191098422865637132798996523410817622878004915024859235364165308055256819555719087370350824017447990314552931134394304628191804725903541889813606675217086122349383233284856403704498223909741865260745405998644621830536311762266834758687717378361835085579373725222438911802954468561295969738782518625231796139406926970674635322662993785348452406200996330473184091640752134520099757974124524788131201007568803975084855447351395675348479985824823725751539822541108796543267634734406063355562409744352526972550492621346475137820553406078685402707050196915943237495629700835180958613533361805770793629636769905769205007014374124930357402480786745102692777275346804305829441709880992248202980614709150299136668220994447286223695578623594609773208428302004305200036635844111430265483869219861062496263292967560614659904151537013459736586145083883085516370274344305971874601378296977911486403757178371649234070127870300938567968678262085148823208846678678233741478819561881088229693573611581629969931782034619768133195934282270615415318797850350316670610157700219779975268504289105378734883841043641266783660739949421252600618943243839051462968050441431036767889902486153463572568711143597260882082242886428356813107760698672572151354731479001029948244701374494935209123388153003862718429339455006465958175863104029314604837042792720579225001947832894633948539119500307370582253995170182744234040251715211217784823590525823513330378389227652831809830793595180924077123136965735317551108432933151755767723458830255192588857157606421532486330576758047981830444862312007684332047852937777989390268746534141171331558269905220136044517589740230851609246391174031513379831585019593094290284076088445244492694963193386891060539671324551811225551407612364892620463964086601363252823046436743710209283716058429089472322195791401476475933254704973759615020178931059151531281040258675686737900199488019059173162382513344612567508691445615082931679484544781412259156279133613250646706931202726805914660964823289296278867848533118343365070084572543926268245284185137262204445329432073468131983136689097934686860879610671331919760707241187838670621627434480394645925588837363509101530812081445879841543025677450537488482279806970521162659070573941878170397054735384925460250194921740090038332758826574267635530517609163809006212093852603240927401580455182217008595744979453898156658234907001251594075006937836789215387328249018385238729275035270692051809993018567494672600658674615641734917706794959705847829642586001658302719009607922237278598120768546233176323228636049549267109118933169562310776428019270901826496299536196900711706017426466074308404999898998734971654344114611495115369664924729261377054270502996542108215644713621916181879678792212825632499929112642098878232524861269124060723566010173844719043476622912026842674918078699423840444170406591885918686133544489386806233490599623209959546094108920565683326058593144784913797893715271780416355214603945026883111086864397119561998822595210465295288820500472753438673116097362883344527309636350250035253045797762352865918820224977725262957883845960128953247394579638815558093605398247590655502915025425794064147119107253143207535579061735525758605335769003707619344855529907306371007633267824418481266044070601860318359914414862881336312612559667626701224242624708478606552892906580888719264418671173713554112825819984779357522461992634823252426668793461852194503664218132170944237462936860623245181711152131894671674838944664484604008973267580809431763625714930966772590610845939517125427854081097538950735754372107498277846607378475791250354487112933422782117810443295259441828520034025870860186112497848915986538956816370194420223634752789625697882881498447750285126633160123411137597868752326023206177348565734758128104095167006554976278154886665990157219798527979875426801564011719824892311018985590170092152488018587958547224137182398029441830336116648769859098
28 19499274212174654741299404477762265706919503976763423946011384597835841718906149406195319319759948159413061119911060868671543386642306951561943542524949223401562204281527805116266786159170026776971568108956467565915328681963483007588457307924556224008666755461740045401920117121210913525577343366433144555461234519027159052712933131720844574368354052435513185139254585741861930068836514394361279798574517339222495544468116942822058989142488550465649008765258347299331962919712821576952304549593147796975517928088231684870894085331727989902141607543290600616214823594349764529219526829814445892765372347535526813523236239181816205822426519420839121428716371419766800349433343740479251930265535959341526385304272088707276093163053308673042044751844704829452461131526944718597610162729663257987549076225470653617222442381845364075542563088936838074579927821388085985910415213774964434812270455701755111099514498881662303526690152346090019496105464003422869832332347151436386093682151835865583837716768567290633665261472238812193694968506759506216216105570321001387724458425073613296068344153169198608196250126535907678093965028896042871063426283162242275361774339897209825664344279889191810852354388044992297147648189493663090353990124573745956111006868193311194151970545997811376083352511991131588213021241454991650678388242604129438662959838148256804646028964889772401457205714487648850258140829385895406605324341218856915474702034032603401698326042092895505525323341938814919478329308113102117788669800615569289522545867246916774926492751716021933227955392915311427459862442920463587851007150273668901285061976029642296269352113394823483858579334914282081458734787420452106229433174686955175282606807474057945675278597310025669889669018649693322153889959975392137205064462892007690139232995589636193479161430092187898090182691777780304069713547509090090781400576259274219058093463700228060848192605974966521613384476194266757355598062118186844678973579837553678616171719053627217924398107294760514129615065650989273389489705244699185234003874744441585221144006717743719663964354992580462494926901269069971624139112909414728843231037280875403183513338697196472148418620452172205401619037933954440769853535952841409878336387793317885514846485992271755619817458492230242223799995318022832675860233128773108585528349747147394754380209553885341947710550338045738155062044394707019858687880384487485592983716852693759970784497624224252621548360077905474098204806631549805938186060250064949954784835947279483217168741208814090558202582298055060880964409541388988760501286676660223773882502270310457956330757375428900017813289880282707114774589070618568903837925795300488005247764965470820370399852292238836287786286532982175749607980173081183437284803047541002376726922903213588643089514021241188852265681358502718566833362281820642386443381465798010665290474001725930728850024021600123616549296699950548311746096359590488999632296813596659921566843624603605988381072279587438891558356505240264257604516207170376492719751298195947833347359988160808236847477201629239951417448468453431764519231748297452344535897429663588056022793834575299093595169926846191510667787901104208377806482352479656698853620650677224089097080838393233341294446475683877861325488237179628693723084955318767393716608708921284067645518277623380276462537650583507320673250557889505022671827260897869878151576664664275892668327147556453414129037753111091201884945639388026131564283826343029217252031611484626952315020175821065017032357683307056171917202224871613596119517999004255261383142825933857814184483553623426061962107938831738896174785544612475854026688221875468445247762233895214234406064498340683877428157204177091701197996838666470524586517019330925874269365344388689043033584914003481798402583410120900811004083004386216947656788685136934431870374886123053622398441218494590771199043774088304270751560392123835259665345263086708656455878631109146107163178447077722874257500515997533452031395768341352277395866587240057702980743253336990069681618377275978444248354159865911947996993102854754906602216217040805290814179397373714851357448826123027311694549156655071290762543671889464741740013436056386880614546276828902699394663019279072012893387472679873587084390453165502270632092817711414566283580462139318669304485125988013772621676628495822896044264635582167723095093828352166804411982905564012337656531691797226852381592107420565979256960069518966456059706945458086772521138597008730897847593091155980709554158033039404044133735877158467127388451917531769106268254079461872110038525106476222565387758970113094502846359062806519436506092841455016029939654062176647955406074300842667451911745544279015219689649733834832979734689396968728282825129653387434914824010927802068946670818108770910430683128082285212926246496651078737980480027544545230532897237540084515656581311098247626881113513456429434163468269000922094668638789939418047042431617218946702526049229786380949623466715315062483973411424715616504743599191144286807966820458639520173026415003564927270803922147178391561895528076996075512835394575841887125929793697070801599056762135873675426923811466136781552977403021982043859870744829004323759513323467734068026978093763490704121591786540531515118502714252269040184203998205836741191347507815133115872062705918887545676869068744070333548003477141108277630964706340084834089184889160106792563431005208673217303346171359871611907249671679995533400764715249771590917871449598628015157033902454153134830990329837638366319560260585723472079807246712299785479736172146244465173523740601749104941665675609442269138785220715114568605285131336859849064005685648178921632037763359694958516564515682246353735986122612990886803663572141041169708957396752413196036831783707562521724165557579997150633606775086217767308600192866009256398092593905516339052738896056652012753348666951919879053748904349849660281187306179936126323711405590090738705549397231923019411282134771619069983555418823320316928986507987841401394307957837229474408427488978280143643316194996002605253754499359208807682083017667348276520404423346611233087586332401492216694502453333430989534490772181340231779002520235452008317160675978790180478352984829195885269091647343235030985695027763820511114826361012471746837108045471860198008477379908643702247109739666217538272649826393122405584538489412290839594296387957742263492091319073542568542262508110330122515181370566696222295634833135404925580147774743994746638074132120895607616004636483422982155274262778401855206886963755627893256239283335406945985606422898768717856270914164866234899943544390053869999662740425230437484832440083071732534258293420831119415608944535480728077264336784916137571596092678481598808222444507188536248843383608623412269226072150556152323598558463473581213048814387178554153452806226967914395864291147560601329145876810230487047435143116684526543359292430453048039499139945128660504013025187110947975886257239240763134722154505425970111570204613136571277513798078260813610559521637347291349162402059011780206151093646927516087169668844780145835099700810650079370095505201641755037708972066150481814583073386004802448634566214772982032268644105766981005971830732111698265020043889686490435080763553539148972469669636427054867157966777285002613131612727786824276069632875649571039608256536974526710395826642839187110480862619831764541220128645702978769276677250175310488319115804583123811562008247702631574631191472880308728078906152355706731533794724967180977839561249647886914169721699842528614942125013462611125726503665546566367903819716193377363452371152625301460294225892143421530838887346656828371657312633118500555345804573333981200490861406873121906452676320245828659139513326041464573885743211111507852543355049821775521784442836066038371125657522524874001172641981190874308642487669196158440256971178680322574576960274572353971563789656733399836116849866252529255642931029340620984121256140577292831872550253687341965280188620730364055031272974795820857803163402069727012027299969002478785378956092812941753677317622481857304369838441942038422501577983105134619425258258048879132268029097897512508181394850573614819264172003760249123793763383488583802280013574653157787928825956924889565991846540892461488204743271335278994627718644309276079626325810759050159777009100120821106144537086539402877889665951980984912064503578986790607471144617570056455840048560319985361417024149777909202496197861929636723229141961565119108457812897805539310008032058000555248685053282692428663140082255000383563015438668458784140275595930833857409796082563465638275252200630366909312727181708123779874144914032779489147597806836730393361945780829876767614062638693916037091567818016786390074595742050360501733786082720270208362383974358755276227352115251659198116028926907738782753647073477517882091290001390836858051868826880581567618469283224640310731191185306585606554921693831950512612395084080983716059037432773091731170975486784406968907899214379797413319991730197455562953363328619690759493549513671180068230015898853714553062391483258644969765539566127207446588543695674485288222546503249967413858572977966232195873622172699782935878469257079847411394184810051748924804011341804562194952659215160799078860990799630636254314696881196960343603792537910755533045560915317949505957201845209017241003610756936063106405717216519571889951252565591407211956757618104636216288147501975662892244607798304802217296479460935470083779259466940772116102833457547505535612119554107406632588767783631997210796209166151907157190885299296663651628078122272065919212646905117396843022833325400479658216675605547222802200587259150263189140283241312405876765029958809636550550710267181333250362352409222081989886472520723173619580849763581482994077387278432190659026290172229383954879898084779186320940418810313782010219471909265346300560446597494574902965646876154166411891740334030053492552256804800706236764011077955388452106391167322566713508753799953126725544253542077614719982080331573643021671678582997604056788511076877572011201868770381004937968549891811357369103316546929246386252687756023142762334158295153776670514703237931740875001073712086815630759890232498054069770670268322240810511322486949543540240634920867561982693894518545486748028508241876553184735292116912703997420659151887060801120719168844101158069831638784884611400742163147162608940695159101364541962882706183468717544846393112965696825272835599042245821679407414607460861783448424041102821410547646026900573714185152460022104806682843373957404178405048640911826593014815701662474570112751284860588337948935806485376889231713097648648748846631916132074281914393929584872342437806312681506313496033109635921501353420571264768842363505880919971070237712215319953228915274794786984927522619812643197567187167350714578570271437355047879160553766459701506818374459950781532705350714710947563331140099532929567100779289013369571941117466203592497986988392936573457932814292398094907649226654400274656265711944287154362025816828856759187493595197907176168061618768906786072064738327242551513216256802267046241066545798272866808084832832841919226765966641242058561326884202425809349657470894046183221789845548978617764711554054412399458634397478595610133998790262884567061371567252853720180621792725066337886940997280348165451798168814404847757174971309075228283007721736817698408429443612419575313528016208675550585472336130602212338494227398605170992520681471751928815917521954126437918728475368575726657020824410469162621314633158378557446561863672488572887127323449781751306512053031149846932843072678163510778231092836862395185662073921377951339836592821742394234706934995161907577163768158513684533067556364128157611972152140315545795669813202466262353994422269804737511927088129012483216507356958361722849371545634720759189979955044821455074303659144868329764997291662484248048400381815649981921107405285049225540071248359973513558452763515838385360346941458414908183864811930142594080440398791078439876223325185112983892889537449885102625503406612593981518512316137208903381541927511731865258397028459168010663454150721890634702475530628031572285571884515506036593947125287921719793179928130353990710433644562628972570994120503047606717812582985296048768800747040804287064061372845226711669557367562901380243716121448850486410656818556727336490032190702831336555025751880859
29 2089713978366895911229166603985404261210745322860284660123454546105005536900020699624609532266153011800807305589648579987244856006354643380724502052079845928499568822822464405736958413763811434963602230331552356500954297135941630097803164487262194926843874438330636151714725104912965974039331259821594366073565272402817551528565958388033012168189035220687365558211583690025982054159748925200222623387015708690842361522807861918620767997067006572154857256739275554278775339411963825450716239042583932729669499488118235843764278154486678284603181634040988743586769605493664450467274031619950932557195310697068225142154097850921157541015399559107945968729317718516741697352230628029719089967667952332920503805547120016947888750914151544091512580475760744846008232829079921670690842836951581009108148886096869453065796573090548867061252066127561175696089528837623353681428926879396263599800555186536468898990482132220582878343069324113562930697027366035505357258933342875653728434183398535138135553798560414407496733216729377102490293594393971031476966660526468062624047360480995495084397914414079729330715553773055388774386112776693342699286663745808165432202508625519951631781287236062759974369246868123247352461611712099495787006229178472801926015976643797193453740757244659942533802577663129553297989876329339209590727964808412834930821829902789886900240077834870936003673642744490895164257173138806500922698036065609564500485060065777263473850204340565051902976693999081689081171557402643811189812670221624270124453583262338017807670724483011745587780143119917388281824230208044717645523647279743255774562655374865375169229867262270054413230475076088743649001871431501095969416824863637363552986936142454447065597660271392248786197586480226311978482309062023033935689109680446333595585339697608520033283378584449971059145056201145468215682447813917758952571161432267523619955763744771668380247062281590375856859854079090595910986583872080779175590285750179486310874840385639251624228645863327174630183615819568962842803012954336581636045216234315633195385756567012932804762827344272556907142152150625166214034945344123236995631749239642575437120931057418069179949318805134672181471269658665390125128297312554344403619231210787856781103535500442771293087981146820465756029184143904625695842391101631893274892048076650247369822819498148471062836724027000641953609329037844900065059301579182213044788405059211353207282458085997791985219517260237530989202603458960319007122189475246681464095135610069766597720544851465707858361080166520342888743611428242607696619396211386374366305629520754583581574074486233830043825360879847267050675424599287755314502481445887996493017257068595040899307701062237760678319499386731980456327714866973577183202055199215186612595827597859057450311708100096370451607273682474662717071328303665782390523948966938810776574726037277797817114055710050957003827882969330235415426008098942794466556782253709856091561486602513406187297988425780209119212513097077499397188784525792928590107523033551992507609129053674435914779386910360129588726295202654150385072014561673476906039370130458419516856355631082544602552210896903945977022290143040401452163591557242658886085917426524549092637664443836761981370147033759090686142996533166231224913698328912492620942630918355624575735001226348034888256756348077750490751607488452395593312365240848416836613302468920069418639541407428822695514773798795618784978050366136290140193792202486241218659885708127079791897568252227207402521458587671632854483106437223090040870164275500832470533566645562289571476564356535542094202059711946520388303539332780781311064271070108612295395761793594123003557056071585520414279608837746447829304928383660670571626396790383969991482352103389937891146272277529793325176075696704367504993540713908276037164496427262840447148079147659484225753286100302160132500579226148650642368866493475964887040238367132055829447366773589221410300296442341313497478979400336891219668531102555182038498227274054278720504221991599119616257928193199727177410223491464283548061828524360519156006274924791314839981573064137510984849309318625120106403036186567853002915180686513828740808261248228416304477094623402151529060724358058578294146501347650182767669050906802921873117417437244613520956027529779235447796557038652873570095065854808624829980399996990549919273402768546627635332509867571525620789240089574595118060073695037213438551883591373141195744673836070541145205760642406834779663196883172425974477300580505630319405679740034357648287504100832545162855699792866188906319613374763306338844801642669342131030429504864947891541181348274849034963022680769113622810311757535386435144632397998431020305148176743456006470462927279822366082703110586612333706600289855515138571391422061934377565536357586959971891402535903244704699217612964730319017842686388409783946309375618637465259536284985231858529597452687184207188979523329481897084200681324012294202287085952219673585007538151597348801462183136587042080052447784340752451587601313889524716132891949115304128469959720093238507165514300239177079693943408066863939290189020750239667867035791707564140103618638576459844060961828361542311422564323642871261159891940750190929078145459280413398639590703806028162933418639154800412181667753726814523328309367698961421727613759575944632679954973191710407580738386666269634836231451249024544361789779849732559793388859008987427445995621088039634277066922275350510742693429554342351921162109256950551748439300637980262713363411655826530733557531501442529621268354803095217271416577480702496527226999869801807066054286056780230476923771564857172808092148253935051145419998072113944869989277340422043179206085123228935704318463882095720619376192744027950681791235219462799453963315590237551947815844573222385854936421190011629005595358865413861980131772344610149110133556829469171798689123799561477864958621422163760494303502732061779431332111064653424868879256432913921086397917458511463052369894919293308490472596990113205379570434794008084903070376739905670902306642026437307380517146105890483688416159894282829317203367565285520613703148035445889041494677944694238559526694488136781876237680867803597440135158297320815066589824868569822259080422534299907656467179407983037638881142763139974683735487569199427615477554337242035751892240224916488769209316473354878745030287150883134305960134374604359823006936880448327081769003919503418731179922666500125306432811307555990984946385095858198582946666932216807486017577284913625770151635334688156196922271733575312865248633894646131868888376542604782973168258576856156907206647919270779773892560163644482477821155229450139455637637219942573742493694934712338691297142287064234907793290021076006999383823100142460444109909897891009716724994763525975300880032440996249979751460321152246507658339539227554964343828064055721866210724998420776407928812841321912103393598535616734913546530826425413527121636095430437321058646345781273647883903827113306209015956868248724506734802172309646836221409515780876386887870907835310670734614753169153277942235454743522592326988655839401591884968682569842921487473461304825303703960982656205920533432150963626018118670991640268552327010810076441031251146685629750520010884215621948088099402820253461077761357230978149149961844719024028940597060719712868034887581836959172279006324348524106601652528790373483720014821474404742344707048637253354373992210466249814134584747159960534582085095858587655609659779419695551681855937726145630236673573071445276634063178710972752088312554621162231587322324418154552190158297445109734407579889781020114434441041856287672213568480162699161337710303242941149103303629403673503114378057041289585943589665829737463465197854734757789816361872334797588637957690583450956742530643234759176048621982831473967562541438656097925996593451443122437337496476501034664621325318560766539498569091855372467232947314317219263214466394406576202145469993702587314918062809446056857734852899156054826203057083234770349582551360784162592380591007920528863945448472880490724486110265729030469920233163717594776945580459472575885539106100846062248796846515765094145662325044435085156220349424574035800916341442086263300697867682845367443373089550976516553004696731765755055930570336176600078425467784568817751672294551494984997110302397906973868223787324931229528609619357188260473486493589118288214198338719536219108230804226652965278113752970892476193386445688094822216749924637918369327155626993527414191894730911313709420198832781637177241461441314094068517834330239379017687935407575868222410839407988013270037297684823417733100190117714484670301529130241495985053246687104026695091521974997178566574218490843136677111431322333978567376795784008745363315674578688084068157668751534834077538923769770579518180552903994851103037553578039434811317199271630362036719460391403009708646141237255667611113512131811689868725710189003742448969635020859017800421506515160639799619819191415447235994353271937835363798902825016963539029852231852862890145933964573589864487291965146341560418149205986037478886560526064448513793555844272510503431812411939079441448275570564904056207248381899239435925097797640522448630328938926449405415824161887458930537088949838295127519817414019755662859176913807800976385996245155009972425296126605026728887684646137969968793042572555835246162635256641546416871420649243211378984262980271406791272633564976568834301867642375122744564601009695339684646070945913692897617919352292806469807125498331041832213160318856995309923102129006163063297023942138609071220675050933774043469772891537794759900537736276684937349450999330168433359085077746443390819791432499086752001375113290091138433981175430864951047402163006423930994242297359165908501251014610095147539242613719576892093091978084437385475445875026302612496262378739836054301324122685897966210351328496389579727247797809236548534250713660496691597829845756330290270239202059860116453219295878400820318515323089169551181717160970288047098686116108579759278535813306676954019310236839574943911376615270689155914593705818423938047971585050930212320097395889847594356433909458224558629729448083269067577223339696157089874262724032739494258139547693837097563562585776993462423008431423336801486729129410607808940019668580533514329757196762081085389690662573732496136638012316241259504812459085607453591643048596105917655961670925272753787906331403976962410423440017521932454164045115589524280011498698501227352565708602879673647698766572057302042393603117685300730998543344623428180926104952776902417703882197980220524266368528198970085269719125920538313475024530620934369854085979161963863871900364994067220917677997218418668932298585662247450978581888676359485601506150313619239349019292863860306146971378807160153263231156117769213739513843034296601840935253359022736220977700754303809011492998370825195668841969623529928226324790869205767306772783758279873519262546620154896660209727200882576254074637660520582306677003570074640865975819841635068551925490074761518910119891354315933614771188902888676587286931842560667474231723437833152883828180268146888901078589971053082350834615555184541030689322929092720219076221180129300594561051861239984262941700837607841868908840512156516629711852354661175609162859915084391408732293307487304256900988145175497528040547116143255120651849177338024358917132719649059117525948331060412750767504079066120496218490263988603257797311644139011835656033902900981713591503269892978965853897322685527355056694193142352100734541804111375629143468190370274579677102126257838368128484586002000422696895206057799989316854635757184456911610070630792087099777599624260478908916831311124148609611634878356533821935365181868373631675873472521910680225870383403160819323662331883608366489834147879309759940000001423249641474707760220769323977739169220888982534693815545286216889616171957740203696568357327496978888436585980886105946025622678058547073707520547265072562991546768782982480131462551593971813505953555572796114404497778324065852099662628325715791755392313574372889304383974577900263274699649217219923274739958381231024174211348943507687915139060825111144608612615571807000306246547414052250188652593019808474733350716451442409927566188684847859433525919348660235689660304828958411175895254838598222372817115777804327981928852600044982066882009673727137896989348248331428730993190815705386140000449347490387098833012203041532179859178523067564156621789786969879080662401197659735380983029071557988592463759905624052483996518271011792834764532916660782475473863526008469363512587851066553773031030205335879893667791611145233854371948652905433932519523763537277770879833556596041825505909569715771564011191441894757159346117379566574202316718696272555945395413622035615710706332483701543272839952367420284135208313626447029654489926099375007640962707791164172039355201282670120521465427300264413147188615558912475008677052901319244077278822279462838432537157597045169424774275227183197251558426650303454891588987695731776166732723040267637593194974234349655615118301502821425609087929564515468001869829719414919709003039206783361812991468749734167192924878589909411502775723355812812929011691570950188491956349401123490661296060492767434057646223385669015134658930121967344189715234931558288270038324389850631911522400456812953351801253625956569265514477552644576889645580345703705899968835410307327003753257104616970106094787476104924763773018515779991643144086444806738951717727219857858796734727705140128576269418029167984026384265581899574553514944776450312287364561481839066796609856004153990973427418148553085500850223191839685445622150882314260051541762860686977061840465161882909798600867290397811536469731241556076126061387438966277723756674772500139134155143328916106139655063906853952284643259197108542121814441264956810804947215390813288944884895944651225867096719948389853013265299435711830994075963588279636152192988223542325756722718259123316763274508940819206516677490719379294657668030014108920598701609993813034558399796827684443152715902506187249945146990121619012507659552494539594690098904937451611515697485002153873062654393450643813828404162725759185380809490576124759297479345567309558198253133230471072630725434678388346605379608887014597626162375011911441188160450383552524290607370281253012268558860412564063598114640031245233737614267047684293019721963000175981257670059652236066903188935086921903239053500297082954481664255595790208582754220140329055445405080536925260863925666503325731202213211587979126914589615052484064574915822775294747317797961144636474079686648642518694479348298163976609900637497704641186912206243355446641031476853094177259968609215368145452921815126843867148178742102874852779744514772013183417605873449760875859073534267428719920274474544240844287587536049898216814925353095412137070571806830111041386520329267850472819126972429204807930517268649863730712799362267724042373867388829781060242993439796661512968221362811316063910206504094549349706458317751416578622442914520763578293053008320509296779805295432916854290595749853720926725705023762682838326596619211753704165130152052142334846215343710784805846537121430499171586549932478288187484693990921984663118729539125416707413713736504790051732836679702847169520165633722587966075826003057030550450556963382999481276407982080774141197398452407085697617120697680510375682822961322730088854098339276694726898572842894179232330379271358132381658284876386693293531337432100908527770271074042583877871626441312535177232831107953755632819708397006177496427959882503065409749830861325176188868059874857409148066162517195325784488105641676903728690368719224239192721128965850752199817771312667609439657338551457157044440600860638898242983422367974431650112509962293299038179948203887541697488195122340137291509573026776778358485199439828430174191915430090161023518487194592028162575268673228918495360892189552349984377830071548750465007616743125786337160226143321168834707332438587407605061589843033837957595851786011806085429627105742477620311748439216176195164503076692716527539310028649180323561953137740675829442137911854285520269163573300935346273917536049082514467588888145139339621279678678514106404430072124505143735986644917290820703476827050965038622711753120983989762165794085742879331033661683376316609950625434736334545830626073011641115260386592752599098258381569060447695369169376631846067186056313894115674155147981389350646751430462775191041092589085543171422190650162037709827195438676874659511617401634787475914031740520411577484515724297397311991843106862172726743911093671249345428276795780205609593837460652050749061223109855137855013273812782965652076701183873476075023640237358296250230771850811300028019081310257488016110439890320099902973837955002687612047593742730477627093205625531064355099886922144293022420453959024308305414946164316852972554105403666818344019862580836295447244961489735539255833698102539328840942478380811412121907475187347462023980547582840888327295369769803330672584553909844904755336571043823685858201884235055186140990809677468675264049833611453839751808830008283317906619004310736919104476068288737544720013182122709252005306933967182376041283894840028399112473200860945819938053531185357314526706438142581455141880486809904930999086912729760815548240217842782065068089135808804494422441548394852361368050076463265106382280339817040499621073941070524578772193867110221300704699039295987357795887252675901379452303772160664484019286385134
30 158800050018489652739452321656001352054157273404953008632413134649425357263439785287700106575320599479522332439396061174157089147207235984446577588646974062572129403287867126746119740103083262063290226577522858545110383170347366160607440452987636636025815180876564581320361104559379914271858742042572408818930412642286321310984910049816080151237664368421436686333506017289042608239995883489005325061363418370414607929967748759461563717144861679035692570423758472647607852651701073978632258091798884698738173970517366983181673629310341787309978002676328471053414985293814556514190022820557715479276648074935094670127703589592547109769567759928055299970565415057811957937466468598755849253622351651908096793044431108924175801891834942934340963933923661857354714437950457874922465689833293755398672296506789996122096967327850242980031401054500982240641925811364646895898340639156881980212380815601940242972496582240642735130807130072940179226406152180622438322671607955712188512351720433329945124726311005863281273057195259489904324760279862121765338856005632260328057037121936200767797638491525776886414932546490668548983427619996570990722549560485082215330265957877518808453403814478723726198313541717759469983627269583372100685048876976158637729419547762199806115229793704103797906819375867176121092292891724790216149588186746806592133301378335672626067333881248544044606266314660387640788507517389070276430433645161024592664160894761900201895724470933056940290763595942825638348861986783426327185474719110650803292550538133549049867096214415959748688641318961662416569975626986797751890557341275922223156292401851150371955127103111743748188553902572449976483356050419070124281389532995083895066505853572356920087786426036581555028447574382080431999645550646753699237252510056868983980357293567637968108521491323274609634507996719359692013268249540103446430336904536192118759014394426461092292664494817042418267011511096264137958988111917164776392949939483872380669075047624461035497448417680889011250761368095534542661836177031070472868821566446948922644682198436037888463421319179064386467349943157166915990997486820453617038877540631665792025164070964654121466374030438239193235623342044189476334424586354396043295623612062187832270487851803659762060867006458793345098512973043854219945660913123987078607381960919387590290832477267907770522073331426612556493815680631330711622155958724485299703044478008609125775077797741653222854165438148750109822253057671550241238556767360457594974574667175914888941280396414031497062054408165801448678386444182460355652134015416376866968634453762271919142569925998759644338345566486361209297589007432815289997881410940989274792243916014428139651959946827770327617607035346496095064328009669746628304704362836290132751229060006164643645330687542649148842581371089477236005328836783002038148113843585292787013630605012116284960510282754178933359087311587393149824480903428241477216034753273997211879450765013594950247036614873927202743390986876247343755883336555699526779471787507974837411851709496088747681254509584096157664797959700981036109329881874918264836047125085332052430211448787080953603148479274682252868870341468657677668345632687620936536601751408708649111666065198708365431029281208106582038996560805233570677685845211935585894830309012041800502013852754018094898690367961992818511836541499859115708687923537636042859829344979706086355567820009544304136621139483735591212129306117421074348546709951861794105922087155863065777831929385950860152015077298841503782192168105420062365975359836570571394632762450999247000812643435436759000828970866809406444197129566914129396827051728381609348920259515889747542930516145725330424395212688397168169700812399769148533492741996644942454553858236905072482802789182370400000591973319886829399735871681215637766272155479830124916199911909307946825249417075418437427184342669970086050181288286993493217283102223445630948147543440243421378999352525285944804428696564151563092151251703425430124921708945725341080677542981142743583306993947594976127198305487168843328144215922564177182960958833516822466576692705651829797033582516254040050669753659646784765855466415909509111632162538399000914849638275137576560906272411744442251956622939027180951244161277568642370004600889912995975597126736493631968278306317525541388170346094378450686218026524993639498785420695827127696199512424010179466625121472035504383578328962270584473443098182661526822500399698788511294193094644593814688112141886300131406202153469167344482830783351395794907796249169547189742558679556314542418218455443781797641110395440724742635007573906306377233584233188104305712062075933823356150822342489300836021036944999027142651947469235157762655534961409477646222993993266588477060260349386024691374341756566661733451458266188956858956264204652481052047441749754684275357413276879469572114385238623594707604629941444575045216316494631728193565308128582645079282681513853603782244647848256114347243158167580862692606902515669473490179923754386339004189002906003928503025007183660045832923185999467940229093520405593914613069371119278454161726080970697144197954427014635321907861204564981859622654668483953960037767029483807519100382337812774438329777009260161727733048021069550284223078838373920129379092715524779383230215604355209414781734389114289513551124409271580301910248161730679130670156253870201605633738596722348562244007854558059013558693095616963619469512404517738401119417961246331307896953013326693617207957311433347570879502532024565102533635334608721700293487092905784362596609241610057974231881495213892381332503532028890339433511469206990042366239440405251411625753778061224802581435537615638452940692204786912610659904037795198930627040685903144439747948230646999040081465629056283904903072839690879048718618609246474641169364065983211181029079066683876280159830567600829542835835247923608939837555912178464412227735295997044996979485459687240649253697254172011659389790992267408899196485557655527389540822731596124086546758035720719610834547633816073088858831949356438229649862167946297831355798575552390759172679879326043592315733025488518692194861619543732886888427270478380047554850894855303446373700948241918171656233548112386353973832913274400161952203457923080614453585787676859311221681483769996197219301939805094222775261896961486039665891025260264630274788474169785310420717050940220619199672769875817000379161648001362518775601561432666287582926761479857518868232201843598687183487520827877104807609241714136597583619169741856940712888243544105126901986328659203070220216641438213663286451485565322698443334420807875136633708852287243427629630775935687344949933717980249562731307069371742701514995050056662920397575118907749637458872242305619140095158676139765934774509666323309337670800900909849829074007297634004070953413977565067647461377638379171621359174440262015012201155226579860737487051793008811636182974259371827442146370014760132086632533381169235193313760318906575558248706133640160814994164860700030119559793146334472815635320208540968885289448783463903820544693121017600211960004606906880918095931754125622887575425725574912524543587864416219043998442147198179940323860814845288155139544332255092168977305877683030644876278434199796757022508771056842060051269333132102093370309478318937042044140652137023617633695773573599020229865586096851701281199027817337919833842654115385267474715156700124243722351138723045181181294998996448614284281522979364614882845847044970964671019461414073562496428215315154182136436462961215507851399320463536371185163791972013214856931343212023987568787324664024818769287018022337768434255860922829963166786546967286558903350782915112486730744516011281273241485499503830586313588255531432189115967103113982388686291756384542460494814523653928636398775475456442376759179198367127831460581486719418856258752900808007147862547702752303183653103564606921682645355242394444220243119774731504045439142501199757488197547452613331958550969194686991992583707213301107024768669000268514764156722042686477621543897553883107258699802472039103732506056944066120314442376666125058660947303717087726465390594653276048398231975576023641851350986401845459268377824398187926721808975972136269173405863877861944102605467203374472385434691687985644889858518954691944055187542345407443689401780645567880782919268469393116686182954195665902045193349379753070635018775422207796665924767195985377556008768694581867028247447458873138151485086294137601948703212436669378246555120943125345537888899437492054568952519047879073126859839055993709367141584044233689896657085911718018799131852687062645946678427124850350945163112685404153882745116933376342292729206258923193443663768651200592231736494251763708225406849035156724282917229217389610866660336067260423334512586768697116794028948012668010136481740396187334014389525787342695087196177997413844677814317154599320432867001167189065598112892196415056103605718439225987284194336982285542858128527020345423009781689056446287540335908344061198922287079226645312143851435495452395059370810251459108847884783781452597292386867735306555563831488424330298996834086894992506362538065394894297560741719942278895470400631969407865482905153822620803956750221358159196459709953287556889092280751975654904933186127835114319699461693775716872014804997863530271374639792964501362509488348802369955849418330711414279686435001731597052941308717928383571758013054030391104740544975959138935880889465670444421805551927516232250767207023857353299446217696898702315914625458650466428740872121319532867736512295516335134796032659949734321746518092908762222992189711829252578816091665556071965794226015954730756295787880588006666260074195085522639519649832546237631680052265161060684980459539247734186541236567802475409831720918376472035315424432733705734471162061952055297018367717327128747701260738586154207048064066854058324197172691860907868713471016667257138286184748949102037994198913565049623694577328235737418000920970876187529273332554440205199752395057011402521723819799346768816310575301345317282800138929921113859468006183390603898610784262064030075412191103540523640410469977891966492611484892033236757860198200169951672187503855458212319141640740840807615808653751859583101677967309366254153259409841452610632933916514002749670366111806117346257136264944538410284604980739792056493917985913318641914376676084925338340022904409105209629391087008600795090641754517927281214543132394793515679442697928003754287613500772321288538938398050733939183802065636428505141254794326477388749381893467988085449866808780083525618872677965098006834749066397486061402149595589780468853907939903268552129893744414790603936353175345207125213598522519908001575908730957894086640856677074930402070228901163711777725635057085303808857413404680115659186113660242808124209648048116603685501268954714725110889944127936171501577071203249494408219592128318676299472925030114319288343656558008987281971440926051835839960704617889127713788597855629620994251830550796445038488023067517763025900816707883431335339482665031310158226719964518474917732812336021026544318711593779567540929787936709550256584002497859448560149838188495460399253741089492025919989010804725394108765142238281382631289347282616524788763071520950473400013925365537573761160863641274645281479059919283350042782784903825345784901047693772134447543366175915978714882027228690379009054545228434077482942250528361845517578089001648901101012693844100980428314469750601610504983069528790209470293770455822188838105387416707295656976906491540274768362791601628524064219563873806502504257098434566320448293647936381627175951481443266255724142348429939515957677324081557025325062362723322013900200104917378200602387315831898129953012650951541580327644428280376564157566535760647057693774299492747262985384342665560474772455711597450194747424295905377660491046685764581918651241792931175371756363879877876140571186519249397665311735433790867677542817830950391403605017378415742223189041118764103889281311070082923560588727965908920801809073733797210799633027195361975945995482387204729804958549479833902626746584740316579550928723389432754362690156308139026944751896649213780526940975628491804528266944895647465324291300011343412970256074731079284536366372627714021447932308887755187345388829849262378877218174707066980478476487623084328545627772483160430881859870754759963532154341049856772054498458235717689768976609073161618475188885773973924174955570511850027707366340224063443703444855587877385738458749881005833118694604644349764810265313449989555889469307303947902937568568257774135518600885639947852576375682810410025767876689347024828345756901780790117347637328005744710836533026170548100715354585308954770816913638926697188807590457945029969912056487716529341924553839801036427196413346151155019085201282903978028702572576776323016152619644990383705963421443957039597216765423218204934687802043529532513132956339097367803589803504032531789380853763709574586606399860094502963422740847276549118073977907615610352125651694480168276960962967779607248209090898469444898014648301511577664390176208378691783128153759211480416354409495639736103104645145805007008303214230961489068238449612890182432796449989774437275720788220646716155128493987067841279145512754877046837472853970228046843778067278070291989326822041873972406167321054102840269527337656679800371938811017421530446716473846423164163086504938979096913441208500287158200665425513821686272272156870557026539889891942118279949657671986819338239005371823807201488158378779891242714553976905187236954509787770412042609585910067611894114608842949012596125669872338362952978817538251240755161181229277557242761338798167882002520803809249264358192093587007786672275572252587702925905817698907753499637870636458032644961618028917313441595788367353416301159711808770430818405128405653055004273548011039430119685854167657132082744242868566764688063941273605514285875268210291024474349253659429958717650724150180973417719159596885679159681602231965318401242995387367139467947381064065462115986945388431555759608802311947104703671419562572165739815056709336907763148195479216430274782965055879268701335753000544285485210310500983266569433403071450687711411946275811199808968374669628849885173652827174723639792503314163322039264350984331547493732448886018877363083024204858683887413288221791492318773138207552851665795862986850883270631526280939503785587205885503906079308524025938449840879500914110889697780775962801919636291805557780351035892575880950861978425851340822601729286268860057777515991960650397270865550756598793658913119337814532101032624156869294055630926693041946670515290555174197964188214882812490099244561720167961002016981897453850337886537914821206298387533198921494784966441890882801372744256870205452927168012210196390307084656003255372912092948696665717320717036244125205670402900039003462491082990705631550626665570612031787255281920102652867413171936370194447724669250108387033939693505568787129136183005923634809432445258081551958843280312300771494240880857908308283411766837355596507288927583333324314791975577796679373825212130901611694459242149474304002887302666324936902881181455585878012222256211581932431531587770644784997836452028246466457879830385825358447056191055432073154136146605759249487830231432664483806226000188731052403634161084457265876159797927655513011290820400445353450799934138763207923354526394187184929501026270184758400684670205463479929035452124094880763067112550026142781316544805922561938358374965011210571443723767556279481718820536975729584112071574427098254958298712776574400320957946917003304632181918412321150985349501590642341850720570167241631486214209452931310038140669180972420721427198971057870586693499526982896024599206756529213179648330752676833954874821652189599244287592942692227908199265922806061742178257471236210289819399130293263858696804344882981842249663568504258355129172332793675538536985077777160934041487432865015250223350774846874305924159347074140910828085652958177300637494869973402423441672528772406920132587769348419105715417433889873087265486045596119341023898514351733420450057521698109476701927577875958303765009129393524031151844381661189983933460949428758164645087957380963676991047863559667310858639377365790859490050055178785678300203582369851709402892077056038745926649854811890987457559176555453390589767365215547720666359225465610086549156299006826997882338766031009863999842123735994239910750550089491584015860461283033836773559914344355847348591444147544018414040048673575905090551498930361966560905197898469984124892269183130311678397777537285477550425542965960031096947770783908507577567550254061379197543615859302438877876508228590374103505615715686517407276057658270654571435524449851285190102906841075855625678779515566511608830376326937245845171629283111266904497182691784906888963183056807814372188881722252871361638071510534927639052140123144090937746684940033924123449278257136586490580341967284389112487502853600189309931455740982142841580361210197734258435987019582690126846092576163307931278241731695200377738974671264564813364847436795621742563893784245155869818343731207068873832484251040123144496306004812453272911639933370583886422247740939028910110117486679810085974856126664102221643931658258625192464992921311431916324311362032878811964466787576045371022829016393567270647353670382514770239483858684370780042092272919754025499940157185077162609646817279067789846822014641581319418799733437099237575452390963438290284803650290758539266346901658479150931321532906889529090280317900688512931114598662586507610590462967518492768261424103046476958872594766812971020277475037897212932283099739963272506611293218943115357797265374746806603249816944530601047190241822432334177107070631814383689312250277278897222187028473578143982446210770352557007684825147040265286325648381900410593168814962226850696345518169531678241979585307307703271664853459903242799299003555303557263202829466033724040994985772815494583504039786041153633177621279580573974978672632994191121069565392252662931402613352084180966444089707173049929562474791295119457948454319611773167149753555263788676452624245621694524091900791177068783558305964879772035055884817860347892245501746173300927128754181671495092319393900650050231294085199417780739478648089601318208311951207802205972761151839532610945082443583639334288112118297816576249103160722564491480331126761697674324245638197815164481606897823044167572302421723097546653755267546609057929337170039374803668898306893107461681350386563678996459845177040346909662763912212397151690220854996331204273336106837320321960435991028490534599947324686711534092243224260042445125746715183067029369543228189050591133251217303774461756580063812163315505546554600121592945985052426786461201711496635042155756990909853544141249772302013936401189123996177103050163254114901013186311930815526050594814454808305595088566868242476637614993659280877055371374284629904571426214272284316077247572066182537591610338989851218807499826154662299137432581086806016417162536738673376291844517940653631530792963291466476274582529614767273539365890006086130204298582881373849247992060036375009573903818800772618124462931343977536151315934209715313729611301572957202786133011020256961948618679859113782885179803567068867925582698724958251343465164674200108879306267598486721134951182337343117887157805054843076393524809140169155603045826866745414458045056763892786550482617057173987238498272644620505254293139039519704022829348854218620363745876654018811857874910396611536067533073372114524214592505120028883588640126874496483919565908974404618139642845827727806489731171435268089772540126357396917773611475114975159146842893303314376823320941281336832910975223942595524854466918519169863269849262620615236398952635103586704272439032519997445574538217472328845747451528197733732748221150242715095783478184231519665156793807913425851247313694098616564112508640430642539599969425553219467849257750173074689248552356570861428526128984226072934717597652061672086088215845118070937146072276444054520536252961918442937256093469244781717016209880315859000731750972667967438563993194313577905626470701671737466187725908647249425624145368563351593335029007816511425415822340728837383676354308644680375436124804646475590361774464097386771837151104988251340714745107752432279847648836658267605476781716017370926716777626663501486007799410388821948697225765561507851497632307987782995655902663224843810821582309732566105817591513564103855409310151029779869121290755436571161987289179896290485772681362246334539666971698439699872731281619122355105905642663168423328876172411015442839133353037244154986097635492297116293520121736123191220513973473151571588549702885686624810597208672656101107988430357014560597550409835847010314736136796618461493022670864800888272242137764224372844683521632391265904844219024878797014261194699907854397685485885411880410253817977690556280642699612011579215164261981100606113367427280150610159390654506378875755112651711496335405929543036224413591763564862453493233904043674355225773356755685358381253986865886372049913378221972135003676257449126871943220828583332514873867685709867864583002314271128147148202928192637304545303631197956970383418105993867156081960863818974355974916140927434102246506107248387616178193960977573099883858146219471632547385331646019222686508699599515832593686935564923998781478949354649370675640215616459923474755325332820915056155756772345221580127362238543090134945404415288852444806534732213466995212218015956256420354750617207386309519315180498693228166418342869629139302255920409099757819084673209008457770015103242929334441583666231947567417749950653580771892053611367051785456301780325317470944765078259422413291028593876297753658132281889053854919676882232748526307113313746950018591375904039291925839990166761065580910823051770030553444892360313707317351897112879204852209084863059881982200534072106865060785653459329587075172138266582859401257224138439344185611042194846990493600179602320096688463173201639590850971383221216230514404975391611141259494251733692456775599478380697981096424965613736717679472182263869294697857932501478702507842187613779159153097284395256253845513000570731266709723880178195736147955083791577272474517100779157672543504524785915470701426548104084862846558629679664262823317300701882421350391258240375518996410804025613357551928410293317049394631306917558044331245300861970309409388350902411881714940858478179067632168360268345702810017924725242239983843888809481545598048192347526765534983373154342355588275053234262330841621992873973074742091269686506262878846883493323494892844381003168457520015021920059798164516140976433208165092332075918403806003173721100804979611589615393561012863608539199191681433085802733550500222964958818264706900187552171547768581288858766361204836307430339000493908328705317980567809845691547788734376895532849572662052855220964316802924709566423533245841323385103368473018746307004985388576776079271285536382328466546614900416932355956609046302737772883418633830672853735102024564928079745675785417740588155576489762873024533657371321429541183427572526143084731737752924823096355151383462998411863364629777821474511953275810782883539374724529610955050446566279896332929329885535506631546353120781213458462274129377821037668287130952799086827453153752866003402592195645609356569346351420068318703866422397649856905299174799813546416388410332653785584471552354104455077018170523209853939408764809324899319379194579918033092191846760261964148790141581495374074159576469741418767428264151213319020379182992669545983559687596394501618302824207403022025720343500293800139004386770940535951592955454329811452479647220044171640390378352588320302147146841702893198978237942194879244679920296893209982452232542911014197681548014353050209793051834807964196125650330010715782347931795605755199330470683567064274932764865124945920647134325565328743481838825405792277108867090415329307215259174131082462617755887962260792990770207262362828980220251755419466371223520977065807231083463113111609608298506718154495645827580731020944402372633493461421916117207810061142622314683840114152219249741508001999427012671533407471349566578614330120095789252817297788571232468006723244581062237120161368852511259291838252372814001189346937179947177952929049838799038254099606944682932978083423782203516865016550869397689835028782307922383104168786550930185278180090864965746391016187100348071553995236159257000904422240000206836528521242773357034210484900276618676591676026982564587818504755730752089698036334740753366868882544041010476140043938893110179840309907120564485166002577695889380866203085000666451942282411201851202972097050170894890124371445641402085009749352373158761994738351805


==> anc/kiselman_constants.py <==
from fractions import Fraction as F
from math import isqrt
D = 10**50
N = 50
def down(x):
    return F(x.numerator * D // x.denominator, D)
def up(x):
    return -down(-x)
def sqrt_bounds(x):
    a = isqrt(x.numerator * D * D // x.denominator)
    return F(a, D), F(a + 1, D)
def phi_bounds(lo, hi):
    a = sqrt_bounds(lo * lo + 4 * lo)[0]
    b = sqrt_bounds(hi * hi + 4 * hi)[1]
    return (down((lo * lo + 3 * lo + (lo + 1) * a) / 2),
            up((hi * hi + 3 * hi + (hi + 1) * b) / 2))
def log_unit(x):
    # 1 <= x <= 2. All operations and the remainder are rational.
    y = (x - 1) / (x + 1)
    value = 2 * sum((y**(2*j + 1) / (2*j + 1)
                     for j in range(N)), F(0))
    tail = 2 * y**(2*N + 1) / ((2*N + 1) * (1 - y*y))
    return down(value), up(value + tail)
LN2 = log_unit(F(2))
def log_bounds(x):
    k=0
    while x >= 2:
        x /= 2
        k += 1
    lo, hi = log_unit(x)
    return lo + k * LN2[0], hi + k * LN2[1]
def certify(start, scale):
    lo = hi = F(start)
    for _ in range(6):
        lo, hi = phi_bounds(lo, hi)
    lower = scale[0] * log_bounds(lo)[0] / (64 * LN2[1])
    upper = scale[1] * log_bounds(hi)[1] / (64 * LN2[0])
    # log(1+u) <= u; the true sixth iterate is at least lo.
    tail = scale[1] / (16 * lo * LN2[0])
    return lower, upper, tail, lo, hi
def decimal_bound(x, digits, upper=False):
    p = 10**digits
    a = -((-x.numerator * p) // x.denominator) if upper else x.numerator * p // x.denominator
    return str(a // p) + '.' + str(a % p).zfill(digits)
if __name__ == '__main__':
    for name, start, scale, a, b in [
        ('even', 1, (F(2), F(2)),
         '2.50625958099511496852170662',
         '2.50625958099511496852170676'),
        ('odd', 2, sqrt_bounds(F(2)),
         '2.50625758648845445599671922',
         '2.50625758648845445599671924')]:
        lo, hi, tail, xlo, xhi = certify(start, scale)
        assert F(a) < lo and hi + tail < F(b)
        print(name, 'sixth iterate:', decimal_bound(xlo, 10),
              decimal_bound(xhi, 10, True))
        print('six-step approximation:', decimal_bound(lo, 40),
              decimal_bound(hi, 40, True))
        print('scaled tail <', decimal_bound(tail, 45, True))
        print('rounding width <', decimal_bound(hi-lo, 50, True))
        print(a, '< c_' + name + ' <', b)

